Assessing Correctness in LLM-Based Code Generation via Uncertainty Estimation

In this work, we explore uncertainty estimation as a proxy for correctness in LLM-generated code. To this end, we adapt two state-of-the-art techniques from natural language generation -- one based on entropy and another on mutual information -- to the domain of code generation. Given the distinct semantic properties of code, we introduce modifications, including a semantic equivalence check based on symbolic execution. Our findings indicate a strong correlation between the uncertainty computed through these techniques and correctness, highlighting the potential of uncertainty estimation for quality assessment. Additionally, we propose a simplified version of the entropy-based method that assumes a uniform distribution over the LLM's responses, demonstrating comparable effectiveness. Using these techniques, we develop an abstention policy that prevents the model from making predictions when uncertainty is high, reducing incorrect outputs to near zero. Our evaluation on the LiveCodeBench shows that our approach significantly outperforms a baseline relying solely on LLM-reported log-probabilities.

==> code/bad_llm_snippet1.py <==
def solve(details):
    count = 0
    for i in range(len(details)):
        if int(details[i][0:3]) > 60:
            count += 1
    return count

==> code/bad_llm_snippet2.py <==
def solve(details):
    count = 0
    for i in range(len(details)):
        if int(details[i][5:7]) > 60:
            count += 1
    return count







==> code/bad_llm_snippet3.py <==
def solve(details):
    count = 0
    for i in range(len(details)):
        if int(details[i][1:4]) > 60:
            count += 1
    return count


==> code/ds_snippet1_bp.py <==
def solve():
    N = int(sys.stdin.readline())
    users = []
    total = 0
    for _ in range(N):
        S, C = sys.stdin.readline().split()
        C = int(C)
        users.append((S, C))
        total += C
    mod = total % N
    sorted_users = sorted(users, key=lambda x: x[0])
    winner = sorted_users[mod][0]
    print(winner)

==> code/ds_snippet2_bp.py <==
def solve():
    input = sys.stdin.read().splitlines()
    N = int(input[0])
    users = []
    for line in input[1:N+1]:
        parts = line.split()
        S = parts[0]
        C = int(parts[1])
        users.append((S, C))
    
    # Sort the users lexicographically by their names
    users_sorted = sorted(users, key=lambda x: x[0])
    
    total = sum(c for _, c in users_sorted)
    mod = total % N
    
    winner = users_sorted[mod][0]
    print(winner)

==> code/ds_snippet3_bp.py <==
def solve():
    input = sys.stdin.read().split()
    idx = 0
    N = int(input[idx])
    idx += 1
    users = []
    total = 0
    for _ in range(N):
        S = input[idx]
        C = int(input[idx + 1])
        users.append((S, C))
        total += C
        idx += 2
    # Sort lexicographically
    users.sort(key=lambda x: x[0])
    mod = total % N
    winner = users[mod][0]
    print(winner)

==> code/good_llm_snippet1.py <==
def solve(details):
    count = 0
    for passenger in details:
        age = int(passenger[11:13])
        if age > 60:
            count += 1
    return count




==> code/good_llm_snippet2.py <==
def solve(details):
    count = 0
    for detail in details:
        age = int(detail[11:13])
        if age > 60:
            count += 1
    return count

==> code/good_llm_snippet3.py <==
def solve(details):
    count = 0
    for i in range(len(details)):
        age = int(details[i][11:13])
        if age > 60:
            count += 1
    return count
